Flexible Modeling of Epidemics with an Empirical Bayes Framework

Seasonal influenza epidemics cause consistent, considerable, widespread loss annually in terms of economic burden, morbidity, and mortality. With access to accurate and reliable forecasts of a current or upcoming influenza epidemic's behavior, policy makers can design and implement more effective countermeasures. We developed a framework for in-season forecasts of epidemics using a semiparametric Empirical Bayes framework, and applied it to predict the weekly percentage of outpatient doctors visits for influenza-like illness, as well as the season onset, duration, peak time, and peak height, with and without additional data from Google Flu Trends, as part of the CDC's 2013--2014 "Predict the Influenza Season Challenge". Previous work on epidemic modeling has focused on developing mechanistic models of disease behavior and applying time series tools to explain historical data. However, these models may not accurately capture the range of possible behaviors that we may see in the future. Our approach instead produces possibilities for the epidemic curve of the season of interest using modified versions of data from previous seasons, allowing for reasonable variations in the timing, pace, and intensity of the seasonal epidemics, as well as noise in observations. Since the framework does not make strict domain-specific assumptions, it can easily be applied to other diseases as well. Another important advantage of this method is that it produces a complete posterior distribution for any desired forecasting target, rather than mere point predictions. We report prospective influenza-like-illness forecasts that were made for the 2013--2014 U.S. influenza season, and compare the framework's cross-validated prediction error on historical data to that of a variety of simpler baseline predictors.

==> figures.sh <==
# sha_hist_before=`ls -lR --time-style=full-iso figures.pdf | sha1sum`
# latexmk -pdf -pdflatex="pdflatex -interactive=nonstopmode" -use-make figures.tex
# sha_hist_after=`ls -lR --time-style=full-iso figures.pdf | sha1sum`
# if [[ $sha_hist_before != $sha_hist_after ]] ; then
if latexmk -pdf -pdflatex="pdflatex -interactive=nonstopmode" -use-make figures.tex 2>&1 | grep "Log file says output to"; then
  rm -f figure-*.tif
  convert -units PixelsPerInch -density 600 figures.pdf -scene 1 -compress lzw figure-%02d.tif
fi


==> full_forecast_history.sh <==
# sha_hist_before=`ls -lR --time-style=full-iso full_forecast_history.pdf | sha1sum`
# latexmk -pdf -pdflatex="pdflatex -interactive=nonstopmode" -use-make full_forecast_history.tex
# sha_hist_after=`ls -lR --time-style=full-iso full_forecast_history.pdf | sha1sum`
# if [[ $sha_hist_before != $sha_hist_after ]] ; then
# if latexmk -pdf -pdflatex="pdflatex -interactive=nonstopmode" -use-make full_forecast_history.tex 2>&1 | grep "Log file says output to"; then
#   rm -f forecast-history*.tif
#   convert -units PixelsPerInch -density 300 full_forecast_history.pdf forecast-history-%02d.tif
#   # tiffcp -c lzw:2 forecast-history-*.tif forecast-history.tif
#   tiffcp -c jpeg forecast-history-*.tif forecast-history.tif
# fi
latexmk -pdf -pdflatex="pdflatex -interactive=nonstopmode" -use-make full_forecast_history.tex


==> gendiff.sh <==
sed -e s/d@c/dATSIGNc/g -e s/\\\\\\$/DOLLAR/g -e s/\\\\input.*//g eb_cdc_chall_1314.tex > eb_cdc_chall_1314p.tex
dos2unix eb_cdc_chall_1314p.tex 
grep -e \\\\newcommand.*\} eb_cdc_chall_1314p.tex > eb_cdc_chall_1314p-private.sty
sed -e s/\\\\newcommand.*\}.*// -e s/\\\\begin{document}/\\\\usepackage{eb_cdc_chall_1314p-private}\\\\begin{document}/ -e s/\\\\\\[/\\\\begin{equation*}/g -e s/\\\\\\]/\\\\end{equation*}/g eb_cdc_chall_1314p.tex > eb_cdc_chall_1314pp.tex
de-macro eb_cdc_chall_1314pp.tex 

sed -e s/d@c/dATSIGNc/g -e s/\\\\\\$/DOLLAR/g -e s/\\\\input.*//g eb_cdc_chall_1314_commentdraft.tex > eb_cdc_chall_1314_commentdraftp.tex
dos2unix eb_cdc_chall_1314_commentdraftp.tex 
grep -e \\\\newcommand.*\} eb_cdc_chall_1314_commentdraftp.tex > eb_cdc_chall_1314_commentdraftp-private.sty
sed -e s/\\\\newcommand.*\}.*// -e s/\\\\begin{document}/\\\\usepackage{eb_cdc_chall_1314_commentdraftp-private}\\\\begin{document}/ -e s/\\\\\\[/\\\\begin{equation*}/g -e s/\\\\\\]/\\\\end{equation*}/g eb_cdc_chall_1314_commentdraftp.tex > eb_cdc_chall_1314_commentdraftpp.tex
de-macro eb_cdc_chall_1314_commentdraftpp.tex 


latexdiff -c ld.cfg --append-safecmd="equation*" --append-safecmd="condfigure" eb_cdc_chall_1314_commentdraftpp-clean.tex eb_cdc_chall_1314pp-clean.tex > eb_cdc_chall_1314_commentdraftrevisionsp.tex
sed -e s/ATSIGN/@/g -e s/DOLLAR/\\\\$/g eb_cdc_chall_1314_commentdraftrevisionsp.tex > eb_cdc_chall_1314_commentdraftrevisions.tex

# need to make *-private.tex before cleaning, have something to deal with the incorrectly named db files, etc.; dos2unix might have been unnecessary


